WorldScape Policy 2.0: Empowering Steerable World Action Modeling with Reasoning-Augmented Memory and In-Context Learning

World Action Models (WAMs) offer a promising paradigm for robotic manipulation by jointly modeling visual state transitions and robot actions. However, existing WAMs are constrained by limited temporal context, coarse episode-level language supervision, and predominantly text-only conditioning, which hinder task-progress tracking and fine-grained language-video-action grounding while limiting visual-context reasoning and cross-embodiment transfer. In this paper, we introduce WorldScape Policy 2.0, a controllable WAM with reasoning-augmented long short-term memory. Its causal short-term visual memory supplies recent observations as DiT prefill to preserve local interaction dynamics, while its long short-term event memory organizes historical VLM outputs into global-history, local-active, and event-boundary representations for progress-aware retrieval. The retrieved history augments perception and autoregressively generated planning tokens, yielding an implicit subgoal condition for autonomous planning; semantic forcing further transfers event-level instruction semantics into this latent planning pathway. To establish fine-grained multimodal controllability, we construct ManipEvent-5M, an event-grounded embodied pretraining dataset containing nearly 5 million event segments with aligned action trajectories, episode-level task instructions, segment-level subtask captions, goal images, and video demonstrations. These designs provide a unified interface for autonomous planning from high-level instructions and controllable execution from fine-grained text, goal-image, or video-context prompts. Experiments in both simulation and real-world platforms demonstrate superior capabilities in long-horizon autonomous planning, fine-grained instruction following and in-context adaptation.

==> build.sh <==
#!/usr/bin/env bash
set -euo pipefail

# Always run in this script's directory so relative figure and bib paths work.
SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
cd "${SCRIPT_DIR}"

TEX_FILE="main.tex"
BASE_NAME="${TEX_FILE%.tex}"
LATEX_ENGINE="${LATEX_ENGINE:-pdflatex}"

"${LATEX_ENGINE}" -interaction=nonstopmode -halt-on-error "${TEX_FILE}"

if ! bibtex "${BASE_NAME}"; then
  echo "Warning: BibTeX reported errors; continuing so ${BASE_NAME}.pdf is still generated." >&2
fi

"${LATEX_ENGINE}" -interaction=nonstopmode -halt-on-error "${TEX_FILE}"
"${LATEX_ENGINE}" -interaction=nonstopmode -halt-on-error "${TEX_FILE}"

echo "Build finished: ${SCRIPT_DIR}/${BASE_NAME}.pdf"


==> figs/recolor_distribution_lavender.py <==
from pathlib import Path

from PIL import Image


ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / "distribution2_paper_palette_alt.png"
OUTPUT_PNG = ROOT / "distribution2_lavender_visible_outline_alt.png"
OUTPUT_PDF = ROOT / "distribution2_lavender_visible_outline_alt.pdf"

# Existing paper-palette fills and their lighter lavender replacements.
PALETTES = [
    ((140, 207, 126), (194, 176, 226)),  # episode duration
    ((203, 231, 244), (215, 202, 238)),  # subtask count
    ((247, 215, 116), (182, 160, 216)),  # atomic action
    ((242, 197, 166), (228, 217, 243)),  # subtask duration
]


def color_distance(a, b):
    return sum((a[i] - b[i]) ** 2 for i in range(3)) ** 0.5


image = Image.open(SOURCE).convert("RGB")
pixels = image.load()
width, height = image.size

# Recolor both solid fills and their anti-aliased edges.
masks = []
for palette_index, (source, target) in enumerate(PALETTES):
    mask = set()
    for y in range(height):
        for x in range(width):
            value = pixels[x, y]
            expected_panel = (
                (palette_index == 0 and x < width / 2 and y < height / 2)
                or (palette_index == 1 and x >= width / 2 and y < height / 2)
                or (palette_index == 2 and x < width / 2 and y >= height / 2)
                or (palette_index == 3 and x >= width / 2 and y >= height / 2)
            )
            is_colored_edge = expected_panel and max(value) - min(value) >= 6
            if color_distance(value, source) <= 34 or is_colored_edge:
                mask.add((x, y))
                # Use a solid fill at bar edges: no white/transparent contour.
                pixels[x, y] = target
    masks.append((mask, target))

# Keep the original bin geometry and spacing. No dilation is applied, so
# neighboring bars cannot overlap or obscure one another.

# Add a three-pixel white contour inside each original bar boundary. Because the
# contour is inset rather than expanded, adjacent bins remain non-overlapping.
white = (255, 255, 255)
outline_width = 3
for index in (0, 1, 3):
    mask, _ = masks[index]
    outline = {
        (x, y)
        for x, y in mask
        if any(
            (x - distance, y) not in mask
            or (x + distance, y) not in mask
            or (x, y - distance) not in mask
            for distance in range(1, outline_width + 1)
        )
    }
    for point in outline:
        pixels[point] = white

mask, _ = masks[2]
outline = {
    (x, y)
    for x, y in mask
    if any(
        (x, y - distance) not in mask
        or (x, y + distance) not in mask
        or (x + distance, y) not in mask
        for distance in range(1, outline_width + 1)
    )
}
for point in outline:
    pixels[point] = white

image.save(OUTPUT_PNG, dpi=(300, 300))
image.save(OUTPUT_PDF, "PDF", resolution=300.0)

print(OUTPUT_PNG)
print(OUTPUT_PDF)


==> figs/recolor_distribution_native.py <==
from pathlib import Path
import sys
import zlib

import numpy as np


ROOT = Path(__file__).resolve().parent
WORKSPACE = ROOT.parents[1]
sys.path.insert(0, str(WORKSPACE / ".tools"))

import pikepdf  # noqa: E402
from pikepdf import Name, PdfImage  # noqa: E402
from PIL import Image  # noqa: E402


SOURCE = ROOT / "distribution2.pdf"
OUTPUT_PNG = ROOT / "distribution2_lavender_native_outline_alt.png"
OUTPUT_PDF = ROOT / "distribution2_lavender_native_outline_alt.pdf"

# Original panel fill and lighter lavender replacement.
PALETTES = [
    ((167, 75, 171), (194, 176, 226)),
    ((192, 124, 197), (215, 202, 238)),
    ((155, 50, 160), (182, 160, 216)),
    ((113, 58, 116), (228, 217, 243)),
]


pdf = pikepdf.Pdf.open(SOURCE)
image_object = pdf.pages[0].Resources.XObject["/Im1"]
image = PdfImage(image_object).as_pil_image().convert("RGB")
array = np.asarray(image, dtype=np.float32).copy()
height, width, _ = array.shape

panels = [
    (slice(0, height // 2), slice(0, width // 2)),
    (slice(0, height // 2), slice(width // 2, width)),
    (slice(height // 2, height), slice(0, width // 2)),
    (slice(height // 2, height), slice(width // 2, width)),
]

for panel_slice, (source, target) in zip(panels, PALETTES):
    panel = array[panel_slice]
    source_array = np.asarray(source, dtype=np.float32)
    target_array = np.asarray(target, dtype=np.float32)

    # Select only purple chart marks; grayscale text, axes, and statistics stay intact.
    purple = (
        (panel[..., 0] - panel[..., 1] > 7)
        & (panel[..., 2] - panel[..., 1] > 7)
    )

    # Recover the original anti-aliasing strength against white and apply it
    # to the new lavender fill. Pure-white separators remain untouched.
    denominator = np.maximum(1.0, 255.0 - source_array)
    alpha = np.mean((255.0 - panel) / denominator, axis=2)
    alpha = np.clip(alpha, 0.0, 1.0)
    recolored = (
        255.0 * (1.0 - alpha[..., None])
        + target_array * alpha[..., None]
    )
    panel[purple] = recolored[purple]

result = Image.fromarray(np.uint8(np.clip(array, 0, 255)), mode="RGB")
result.save(OUTPUT_PNG, dpi=(300, 300))

# Replace the native 3994x2794 image in the original PDF. This preserves the
# original page geometry and avoids the lower-resolution PNG-to-PDF conversion.
compressed = zlib.compress(result.tobytes(), level=9)
replacement = pdf.make_stream(compressed)
replacement[Name.Type] = Name.XObject
replacement[Name.Subtype] = Name.Image
replacement[Name.Width] = width
replacement[Name.Height] = height
replacement[Name.ColorSpace] = Name.DeviceRGB
replacement[Name.BitsPerComponent] = 8
replacement[Name.Filter] = Name.FlateDecode
pdf.pages[0].Resources.XObject["/Im1"] = replacement
pdf.save(OUTPUT_PDF)

print(OUTPUT_PNG)
print(OUTPUT_PDF)


==> latent_cot_memory.py <==
import math

import torch
from torch import nn


class LatentCoTMemory(nn.Module):
    """Build goal/active/done latent slots from history and fuse into current tokens."""

    def __init__(
        self,
        context_dim: int,
        goal_slots: int = 1,
        active_slots: int = 4,
        done_slots: int = 8,
        done_min_gap: int = 1,
        perception_gist_tokens: int = 8,
        residual_scale: float = 0.1,
        dropout: float = 0.0,
    ) -> None:
        super().__init__()
        self.context_dim = context_dim
        self.goal_slots = max(1, int(goal_slots))
        self.active_slots = max(1, int(active_slots))
        self.done_slots = max(1, int(done_slots))
        self.done_min_gap = max(1, int(done_min_gap))
        self.perception_gist_tokens = max(1, int(perception_gist_tokens))
        self.residual_scale = float(max(0.0, residual_scale))

        self.goal_fuser = nn.Sequential(
            nn.Linear(context_dim * 2, context_dim),
            nn.GELU(),
            nn.Linear(context_dim, context_dim),
        )
        self.goal_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.active_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.done_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.value_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.query_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.gist_queries = nn.Parameter(
            torch.randn(self.perception_gist_tokens, context_dim) / math.sqrt(context_dim)
        )
        self.gist_query_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.gist_key_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.gist_value_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.gist_out_proj = nn.Linear(context_dim, context_dim, bias=False)
        self.gate = nn.Sequential(
            nn.Linear(context_dim * 2, context_dim),
            nn.Sigmoid(),
        )
        self.dropout = nn.Dropout(dropout)
        self.norm = nn.LayerNorm(context_dim)
        self.token_norm = nn.LayerNorm(context_dim)

    def _pool_perception_gist(self, perception_tokens: torch.Tensor) -> torch.Tensor:
        # [B, H, L, D] -> [B, H, M, D]
        bsz, hist_len, token_len, dim = perception_tokens.shape
        flat = self.token_norm(perception_tokens.reshape(bsz * hist_len, token_len, dim))
        queries = self.gist_queries.to(device=flat.device, dtype=flat.dtype)
        queries = queries.unsqueeze(0).expand(flat.shape[0], -1, -1)
        q = self.gist_query_proj(queries)
        k = self.gist_key_proj(flat)
        v = self.gist_value_proj(flat)
        logits = torch.matmul(q, k.transpose(-1, -2)) / math.sqrt(self.context_dim)
        attn = torch.softmax(logits, dim=-1)
        gist = torch.matmul(attn, v)
        gist = self.gist_out_proj(gist)
        return gist.reshape(bsz, hist_len, self.perception_gist_tokens, dim)

    def _as_history_token_grid(self, tokens: torch.Tensor, pool_perception: bool) -> torch.Tensor:
        # [B, H, L, D] -> [B, H, M/L, D], [B, H, D] -> [B, H, 1, D], [B, D] -> [B, 1, 1, D]
        if tokens.dim() == 4:
            if pool_perception:
                return self._pool_perception_gist(tokens)
            return tokens
        if tokens.dim() == 3:
            return tokens.unsqueeze(2)
        if tokens.dim() == 2:
            return tokens.unsqueeze(1).unsqueeze(2)
        raise ValueError(f"Unsupported history token shape: {tuple(tokens.shape)}")

    def _pool_history_tokens(
        self,
        history_tokens: torch.Tensor,
        history_planning_tokens: torch.Tensor | None = None,
    ) -> torch.Tensor:
        # Per history chunk: perception tokens -> M gist tokens; planning tokens are appended unchanged.
        # Output is [B, H, T, D], where T = M + planning_num_tokens when planning history is present.
        hist_tokens = self._as_history_token_grid(history_tokens, pool_perception=history_tokens.dim() == 4)
        if history_planning_tokens is None or history_planning_tokens.numel() == 0:
            return hist_tokens
        planning_tokens = self._as_history_token_grid(history_planning_tokens, pool_perception=False)
        if hist_tokens.shape[:2] != planning_tokens.shape[:2]:
            return hist_tokens
        return torch.cat([hist_tokens, planning_tokens], dim=2)

    def _raw_history_tokens(
        self,
        history_tokens: torch.Tensor,
        history_planning_tokens: torch.Tensor | None = None,
    ) -> torch.Tensor:
        # Preserve the original perception token count for active/done shortcuts.
        hist_tokens = self._as_history_token_grid(history_tokens, pool_perception=False)
        if history_planning_tokens is None or history_planning_tokens.numel() == 0:
            return hist_tokens
        planning_tokens = self._as_history_token_grid(history_planning_tokens, pool_perception=False)
        if hist_tokens.shape[:2] != planning_tokens.shape[:2]:
            return hist_tokens
        return torch.cat([hist_tokens, planning_tokens], dim=2)

    def _pool_history_steps(self, history_tokens: torch.Tensor) -> torch.Tensor:
        # [B, H, T, D] -> [B, H, D]
        if history_tokens.dim() == 4:
            return history_tokens.mean(dim=2)
        if history_tokens.dim() == 3:
            return history_tokens
        if history_tokens.dim() == 2:
            return history_tokens.unsqueeze(1)
        raise ValueError(f"Unsupported history_tokens shape: {tuple(history_tokens.shape)}")

    def _expand_from_anchor(self, anchor: torch.Tensor, n_slots: int) -> torch.Tensor:
        # anchor: [B, D] -> [B, n_slots, D]
        return anchor.unsqueeze(1).expand(-1, n_slots, -1)

    def _select_active(self, hist_steps: torch.Tensor, hist_mask: torch.Tensor | None) -> torch.Tensor:
        # Most recent steps as active slots.
        if hist_mask is None:
            valid_len = torch.full(
                (hist_steps.shape[0],),
                fill_value=hist_steps.shape[1],
                device=hist_steps.device,
                dtype=torch.long,
            )
        else:
            valid_len = hist_mask.long().sum(dim=1)

        out = []
        for b in range(hist_steps.shape[0]):
            n = int(max(1, valid_len[b].item()))
            cur = hist_steps[b, :n]
            tail = cur[-self.active_slots :]
            if tail.shape[0] < self.active_slots:
                pad = tail[-1:].expand(self.active_slots - tail.shape[0], -1)
                tail = torch.cat([pad, tail], dim=0)
            out.append(tail)
        return torch.stack(out, dim=0)

    def _select_active_tokens(
        self,
        hist_tokens: torch.Tensor,
        hist_mask: torch.Tensor | None,
    ) -> torch.Tensor:
        # Most recent steps as active slots, preserving each step's gist/planning tokens.
        hist_steps = hist_tokens.mean(dim=2)
        selected = self._select_active(hist_steps, hist_mask)  # [B, A, D]
        out = []
        for b in range(hist_tokens.shape[0]):
            if hist_mask is None:
                n = hist_tokens.shape[1]
            else:
                n = int(max(1, hist_mask[b].long().sum().item()))
            cur = hist_tokens[b, :n]
            tail = cur[-self.active_slots :]
            if tail.shape[0] < self.active_slots:
                pad = tail[-1:].expand(self.active_slots - tail.shape[0], -1, -1)
                tail = torch.cat([pad, tail], dim=0)
            out.append(tail.reshape(-1, hist_tokens.shape[-1]))
        active_tokens = torch.stack(out, dim=0)
        if active_tokens.shape[1] == selected.shape[1]:
            return selected
        return active_tokens

    def _select_done(
        self,
        hist_steps: torch.Tensor,
        hist_mask: torch.Tensor | None,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        # Select high-change steps by cosine change score (1 - cos(z_t, z_{t-1})).
        if hist_mask is None:
            valid_len = torch.full(
                (hist_steps.shape[0],),
                fill_value=hist_steps.shape[1],
                device=hist_steps.device,
                dtype=torch.long,
            )
        else:
            valid_len = hist_mask.long().sum(dim=1)

        out = []
        valid_out = []
        for b in range(hist_steps.shape[0]):
            n = int(max(1, valid_len[b].item()))
            cur = hist_steps[b, :n]  # [n, D]
            if n == 1:
                done = torch.zeros((self.done_slots, cur.shape[-1]), device=cur.device, dtype=cur.dtype)
                done[0] = cur[-1]
                valid = torch.zeros((self.done_slots,), device=cur.device, dtype=torch.bool)
                valid[0] = True
                out.append(done)
                valid_out.append(valid)
                continue
            cur_prev = cur[:-1]
            cur_next = cur[1:]
            cos = torch.nn.functional.cosine_similarity(cur_next, cur_prev, dim=-1)  # [n-1]
            change_score = 1.0 - cos
            order = torch.argsort(change_score, descending=True) + 1  # map back to cur indices
            chosen = []
            for idx in order.tolist():
                if len(chosen) >= self.done_slots:
                    break
                if any(abs(int(idx) - int(prev)) <= self.done_min_gap for prev in chosen):
                    continue
                chosen.append(int(idx))
            done = torch.zeros((self.done_slots, cur.shape[-1]), device=cur.device, dtype=cur.dtype)
            valid = torch.zeros((self.done_slots,), device=cur.device, dtype=torch.bool)
            for i, idx in enumerate(chosen):
                done[i] = cur[idx]
                valid[i] = True
            out.append(done)
            valid_out.append(valid)
        return torch.stack(out, dim=0), torch.stack(valid_out, dim=0)

    def _select_done_tokens(
        self,
        hist_tokens: torch.Tensor,
        hist_mask: torch.Tensor | None,
    ) -> tuple[torch.Tensor, torch.Tensor]:
        # Select high-change steps, preserving each selected step's gist/planning tokens.
        hist_steps = hist_tokens.mean(dim=2)

        if hist_mask is None:
            valid_len = torch.full(
                (hist_steps.shape[0],),
                fill_value=hist_steps.shape[1],
                device=hist_steps.device,
                dtype=torch.long,
            )
        else:
            valid_len = hist_mask.long().sum(dim=1)

        out = []
        valid_out = []
        tokens_per_step = hist_tokens.shape[2]
        for b in range(hist_steps.shape[0]):
            n = int(max(1, valid_len[b].item()))
            cur_steps = hist_steps[b, :n]
            cur_tokens = hist_tokens[b, :n]
            if n == 1:
                chosen = [0]
            else:
                cos = torch.nn.functional.cosine_similarity(cur_steps[1:], cur_steps[:-1], dim=-1)
                order = torch.argsort(1.0 - cos, descending=True) + 1
                chosen = []
                for idx in order.tolist():
                    if len(chosen) >= self.done_slots:
                        break
                    if any(abs(int(idx) - int(prev)) <= self.done_min_gap for prev in chosen):
                        continue
                    chosen.append(int(idx))

            done = torch.zeros(
                (self.done_slots, tokens_per_step, hist_tokens.shape[-1]),
                device=hist_tokens.device,
                dtype=hist_tokens.dtype,
            )
            valid = torch.zeros((self.done_slots, tokens_per_step), device=hist_tokens.device, dtype=torch.bool)
            for i, idx in enumerate(chosen[: self.done_slots]):
                done[i] = cur_tokens[idx]
                valid[i] = True
            out.append(done.reshape(self.done_slots * tokens_per_step, hist_tokens.shape[-1]))
            valid_out.append(valid.reshape(self.done_slots * tokens_per_step))
        return torch.stack(out, dim=0), torch.stack(valid_out, dim=0)

    def forward(
        self,
        current_tokens: torch.Tensor,
        history_tokens: torch.Tensor | None = None,
        history_planning_tokens: torch.Tensor | None = None,
        history_mask: torch.Tensor | None = None,
        task_embeddings: torch.Tensor | None = None,
    ) -> tuple[torch.Tensor, dict]:
        if history_tokens is None or history_tokens.numel() == 0:
            return current_tokens, {}
        hist_tokens = self._pool_history_tokens(history_tokens, history_planning_tokens)  # [B, H, T, D]
        hist_tokens = self.norm(hist_tokens)
        raw_hist_tokens = self._raw_history_tokens(history_tokens, history_planning_tokens)
        raw_hist_tokens = self.norm(raw_hist_tokens)
        bsz, hist_len, tokens_per_step, dim = hist_tokens.shape
        history_bank = hist_tokens.reshape(bsz, hist_len * tokens_per_step, dim)
        if history_mask is None:
            history_valid_mask = torch.ones(
                (bsz, hist_len * tokens_per_step),
                device=hist_tokens.device,
                dtype=torch.bool,
            )
        else:
            history_valid_mask = history_mask.to(device=hist_tokens.device, dtype=torch.bool)
            history_valid_mask = history_valid_mask.unsqueeze(-1).expand(-1, -1, tokens_per_step)
            history_valid_mask = history_valid_mask.reshape(bsz, hist_len * tokens_per_step)

        history_valid_float = history_valid_mask.unsqueeze(-1).to(history_bank.dtype)
        hist_mean = (history_bank * history_valid_float).sum(dim=1)
        hist_mean = hist_mean / history_valid_float.sum(dim=1).clamp(min=1.0)  # [B, D]
        if task_embeddings is not None:
            task_emb = task_embeddings
            if task_emb.dim() == 3:
                task_emb = task_emb.mean(dim=1)
            task_emb = task_emb.to(device=hist_mean.device, dtype=hist_mean.dtype)
            goal_anchor = self.goal_fuser(torch.cat([task_emb, hist_mean], dim=-1))
        else:
            goal_anchor = hist_mean

        goal_slots = self.goal_proj(self._expand_from_anchor(goal_anchor, self.goal_slots))
        active_slots = self.active_proj(self._select_active_tokens(raw_hist_tokens, history_mask))
        done_slots, done_valid = self._select_done_tokens(raw_hist_tokens, history_mask)
        done_slots = self.done_proj(done_slots)
        memory_bank = torch.cat([goal_slots, active_slots, done_slots, history_bank], dim=1)  # [B, S, D]
        ## for anchor frames: active slots, done_slots with full tokens of selected frames (recent frames / event boundary)
        memory_bank = self.value_proj(memory_bank)
        valid_mask = torch.cat(
            [
                torch.ones(
                    (bsz, self.goal_slots + active_slots.shape[1]),
                    device=history_valid_mask.device,
                    dtype=torch.bool,
                ),
                done_valid,
                history_valid_mask,
            ],
            dim=1,
        )  # [B, S]

        query = self.query_proj(current_tokens)  # [B, N, D]
        logits = torch.matmul(query, memory_bank.transpose(-1, -2)) / math.sqrt(self.context_dim)
        logits = logits.masked_fill(~valid_mask.unsqueeze(1), -1e4)
        attn = torch.softmax(logits, dim=-1)
        memory_readout = torch.matmul(attn, memory_bank)  # [B, N, D]
        memory_readout = self.dropout(memory_readout)

        gate = self.gate(torch.cat([current_tokens, memory_readout], dim=-1))
        gated_readout = gate * memory_readout
        fused = current_tokens + (self.residual_scale * gated_readout)
        return fused, {
            "memory_gate": gate,
            "memory_readout": memory_readout,
            "memory_bank": memory_bank,
            "memory_attention": attn,
            "memory_valid_mask": valid_mask,
        }


==> qwen3vl_qformer_backbone.py <==
import torch
import torch.nn.functional as F
from types import SimpleNamespace
from PIL import Image
from transformers.feature_extraction_utils import BatchFeature

from groot.vla.model.dreamzero.backbone.base_backbone import Backbone
from groot.vla.model.dreamzero.vlm import get_vlm_model
from groot.vla.model.dreamzero.modules.layerwise_qformer import build_layerwise_qformer


class Qwen3VLQFormerBackbone(Backbone):
    """
    Backbone that runs Qwen3-VL to produce multi-layer hidden states, then
    aggregates them with a layer-wise QFormer to produce compact VLM tokens.
    """

    def __init__(
        self,
        model_id: str = "Qwen/Qwen3-VL-4B-Instruct",
        vlm_base: str | None = None,
        vlm_cot_prompt: str | None = None,
        enable_vlm_tokens: bool = True,
        vlm_token_mode: str = "last",
        freeze_vlm: bool = True,
        freeze_qformer: bool = False,
        vlm_tokens_key: str = "vlm_tokens",
        vlm_tokens_negative_key: str = "vlm_tokens_negative",
        vlm_text_emb_key: str = "vlm_text_emb",
        enable_planning_branch: bool = False,
        planning_tokens_key: str = "vlm_planning_tokens",
        planning_tokens_negative_key: str = "vlm_planning_tokens_negative",
        planning_logits_key: str = "vlm_planning_logits",
        planning_labels_key: str = "planning_labels",
        planning_num_tokens: int = 4,
        vlm_history_tokens_key: str = "vlm_history_tokens",
        vlm_history_planning_tokens_key: str = "vlm_history_planning_tokens",
        vlm_history_mask_key: str = "vlm_history_mask",
        attn_implementation: str = "flash_attention_2",
        dtype: str = "bfloat16",
        qformer_start_layer: int = 36,
        qformer_end_layer: int = 37,
        qformer_num_query_tokens: int = 64,
        qformer_num_heads: int = 8,
        qformer_input_dim: int | None = None,
        qformer_output_dim: int = 4096,
    ) -> None:
        super().__init__()
        self.vlm_tokens_key = vlm_tokens_key
        self.vlm_tokens_negative_key = vlm_tokens_negative_key
        self.vlm_text_emb_key = vlm_text_emb_key
        self.enable_planning_branch = bool(enable_planning_branch)
        self.planning_tokens_key = planning_tokens_key
        self.planning_tokens_negative_key = planning_tokens_negative_key
        self.planning_logits_key = planning_logits_key
        self.planning_labels_key = planning_labels_key
        self.planning_num_tokens = int(planning_num_tokens)
        self.vlm_history_tokens_key = vlm_history_tokens_key
        self.vlm_history_planning_tokens_key = vlm_history_planning_tokens_key
        self.vlm_history_mask_key = vlm_history_mask_key
        self.enable_vlm_tokens = enable_vlm_tokens

        torch_dtype = torch.bfloat16 if dtype == "bfloat16" else torch.float16
        resolved_model_id = vlm_base or model_id
        vlm_config = SimpleNamespace(
            base_vlm=resolved_model_id,
            CoT_prompt=vlm_cot_prompt
        )

        self.vlm = get_vlm_model(
            config=vlm_config,
            attn_implementation=attn_implementation,
            dtype=torch_dtype,
        )

        self.qformer_start_layer = qformer_start_layer
        self.qformer_end_layer = qformer_end_layer
        self.qformer_num_layers = qformer_end_layer - qformer_start_layer

        hidden_dim = qformer_input_dim or self.vlm.model.config.hidden_size
        self.freeze_vlm = freeze_vlm
        self.freeze_qformer = freeze_qformer
        self.vlm_token_mode = vlm_token_mode

        self.qformer = build_layerwise_qformer(
            input_hidden_dim=hidden_dim,
            output_hidden_dim=qformer_output_dim,
            num_query_tokens=qformer_num_query_tokens,
            num_layers=self.qformer_num_layers,
            num_heads=qformer_num_heads,
        )

        if self.freeze_vlm:
            self.vlm.requires_grad_(False)
            self.vlm.model.requires_grad_(False)
        if self.freeze_qformer:
            self.qformer.requires_grad_(False)

    def _to_pil_images(self, batch_images):
        out = []
        for sample in batch_images:
            sample_list = []
            if torch.is_tensor(sample):
                sample = sample.detach().cpu().numpy()
            if sample.ndim == 3:
                sample = sample[None, ...]
            for frame in sample:
                if torch.is_tensor(frame):
                    frame = frame.detach().cpu().numpy()
                sample_list.append(Image.fromarray(frame.astype("uint8")))
            out.append(sample_list)
        return out

    def set_trainable_parameters(self, **kwargs):
        return

    def _encode_vlm_last(self, inputs: dict) -> torch.Tensor:
        outputs = self.vlm(
            **inputs,
            output_hidden_states=True,
            output_attentions=False,
            return_dict=True,
        )
        return outputs.hidden_states[-1]

    def _encode_vlm_qformer(self, inputs: dict) -> torch.Tensor:
        outputs = self.vlm(
            **inputs,
            output_hidden_states=True,
            output_attentions=False,
            return_dict=True,
        )
        ## TODO: last layer or middle layers?
        hidden_states = outputs.hidden_states[self.qformer_start_layer : self.qformer_end_layer]
        # attention_mask = inputs.get("attention_mask", None)
        return self.qformer(list(hidden_states))

    def _encode_vlm_tokens(self, inputs: dict) -> torch.Tensor:
        mode = (self.vlm_token_mode or "last").lower()
        if mode == "last":
            return self._encode_vlm_last(inputs)
        if mode == "qformer":
            return self._encode_vlm_qformer(inputs)
        raise ValueError(f"Unknown vlm_token_mode: {self.vlm_token_mode}")

    def _normalize_instructions(self, instructions, batch_size: int) -> list[str]:
        if isinstance(instructions, str):
            return [instructions] * batch_size
        if isinstance(instructions, (list, tuple)):
            return [str(x) for x in instructions]
        return [str(instructions)] * batch_size

    def _encode_history_tokens(self, history_images, instructions, planning_instructions, device, dtype):
        pil_hist = self._to_pil_images(history_images)
        if len(pil_hist) == 0:
            return None, None, None

        instructions = self._normalize_instructions(instructions, len(pil_hist))
        planning_instructions = self._normalize_instructions(
            planning_instructions if planning_instructions is not None else instructions,
            len(pil_hist),
        )
        flat_images = []
        flat_text = []
        flat_planning_text = []
        counts = []
        for sample_images, instruction, planning_instruction in zip(
            pil_hist,
            instructions,
            planning_instructions,
        ):
            n = len(sample_images)
            counts.append(n)
            if n == 0:
                continue
            flat_images.extend([[img] for img in sample_images])
            flat_text.extend([instruction] * n)
            flat_planning_text.extend([planning_instruction] * n)

        if len(flat_images) == 0:
            return None, None, None

        hist_inputs = self.vlm.build_qwenvl_inputs(images=flat_images, instructions=flat_text)
        hist_tokens = self._encode_vlm_tokens(hist_inputs)  # [N, L, D]

        hist_planning_tokens = None
        if self.enable_planning_branch:
            hist_planning_inputs = self.vlm.build_qwenvl_inputs(
                images=flat_images,
                instructions=flat_planning_text,
            )
            hist_planning_tokens, _, _ = self._generate_planning_features(
                vlm_inputs=hist_planning_inputs,
                planning_labels_text=None,
                device=device,
                dtype=hist_tokens.dtype,
            )

        max_hist = max(counts)
        l = hist_tokens.shape[1]
        d = hist_tokens.shape[-1]
        padded = torch.zeros((len(counts), max_hist, l, d), device=device, dtype=dtype)
        mask = torch.zeros((len(counts), max_hist), device=device, dtype=torch.bool)
        planning_padded = None
        if hist_planning_tokens is not None:
            p = hist_planning_tokens.shape[1]
            pd = hist_planning_tokens.shape[-1]
            planning_padded = torch.zeros((len(counts), max_hist, p, pd), device=device, dtype=dtype)

        cursor = 0
        for i, n in enumerate(counts):
            if n == 0:
                continue
            padded[i, :n] = hist_tokens[cursor : cursor + n].to(device=device, dtype=dtype)
            if planning_padded is not None:
                planning_padded[i, :n] = hist_planning_tokens[cursor : cursor + n].to(
                    device=device,
                    dtype=dtype,
                )
            mask[i, :n] = True
            cursor += n
        return padded, planning_padded, mask

    def _extract_text_embedding(self, inputs: dict, device, dtype) -> torch.Tensor | None:
        input_ids = inputs.get("input_ids")
        if input_ids is None:
            return None
        attention_mask = inputs.get("attention_mask")
        embed_layer = self.vlm.model.get_input_embeddings()
        ids = input_ids.to(embed_layer.weight.device)
        text_tokens = embed_layer(ids)  # [B, L, D]
        if attention_mask is None:
            pooled = text_tokens.mean(dim=1)
        else:
            mask = attention_mask.to(text_tokens.device).unsqueeze(-1).to(text_tokens.dtype)
            pooled = (text_tokens * mask).sum(dim=1) / mask.sum(dim=1).clamp(min=1.0)
        return pooled.to(device=device, dtype=dtype)

    def _build_planning_labels(
        self,
        target_texts,
        device: torch.device,
        num_tokens: int,
    ) -> torch.Tensor:
        if target_texts is None:
            return torch.full((0, max(1, num_tokens)), -100, dtype=torch.long, device=device)
        if isinstance(target_texts, str):
            texts = [target_texts]
        elif isinstance(target_texts, (list, tuple)):
            texts = [str(x) for x in target_texts]
        else:
            texts = [str(target_texts)]
        labels = torch.full((len(texts), max(1, num_tokens)), -100, dtype=torch.long, device=device)
        for i, text in enumerate(texts):
            ids = self.vlm.processor.tokenizer.encode(text, add_special_tokens=False)
            if len(ids) == 0:
                continue
            take = min(num_tokens, len(ids))
            labels[i, :take] = torch.as_tensor(ids[:take], dtype=torch.long, device=device)
        return labels

    def _generate_planning_features(
        self,
        vlm_inputs: dict,
        planning_labels_text,
        device: torch.device,
        dtype: torch.dtype,
    ) -> tuple[torch.Tensor | None, torch.Tensor | None, torch.Tensor | None]:
        num_tokens = max(1, int(self.planning_num_tokens))
        generate_kwargs = {
            "max_new_tokens": num_tokens,
            "do_sample": False,
            "return_dict_in_generate": True,
            "output_scores": True,
        }
        with torch.no_grad():
            gen_out = self.vlm.generate(**vlm_inputs, **generate_kwargs)

        sequences = gen_out.sequences
        if sequences is None or sequences.numel() == 0:
            return None, None, None

        # Build full-sequence forward pass to reliably obtain hidden states for generated tokens.
        forward_inputs = dict(vlm_inputs)
        pad_id = self.vlm.processor.tokenizer.pad_token_id
        if pad_id is None:
            pad_id = 0
        forward_inputs["input_ids"] = sequences
        forward_inputs["attention_mask"] = (sequences != pad_id).long()
        with torch.no_grad():
            out = self.vlm(
                **forward_inputs,
                output_hidden_states=True,
                output_attentions=False,
                return_dict=True,
            )
        hidden = out.hidden_states[-1][:, -num_tokens:, :].to(device=device, dtype=dtype)

        logits = None
        if getattr(gen_out, "scores", None) is not None and len(gen_out.scores) > 0:
            logits = torch.stack(list(gen_out.scores), dim=1).to(device=device, dtype=dtype)
            if logits.shape[1] > num_tokens:
                logits = logits[:, :num_tokens, :]
            elif logits.shape[1] < num_tokens:
                logits = F.pad(logits, (0, 0, 0, num_tokens - logits.shape[1]))

        labels = self._build_planning_labels(planning_labels_text, device=device, num_tokens=num_tokens)
        if labels.shape[0] != hidden.shape[0]:
            # Align label batch size with current sample batch as a safe fallback.
            b = hidden.shape[0]
            out_labels = torch.full((b, num_tokens), -100, dtype=torch.long, device=device)
            copy_n = min(b, labels.shape[0])
            out_labels[:copy_n] = labels[:copy_n]
            labels = out_labels
        return hidden, logits, labels

    def forward(self, backbone_input: BatchFeature) -> BatchFeature:
        backbone_input_first_value = next(iter(backbone_input.values()))
        B = backbone_input_first_value.shape[0]
        device = backbone_input_first_value.device

        if not self.enable_vlm_tokens:
            return BatchFeature(
                data={
                    "backbone_features": torch.empty(B, 1, 0, dtype=torch.float32, device=device),
                }
            )

        vlm_inputs = backbone_input.get("vlm_inputs") if hasattr(backbone_input, "get") else None
        vlm_images = backbone_input.get("vlm_images") if hasattr(backbone_input, "get") else None
        vlm_text = backbone_input.get("vlm_text") if hasattr(backbone_input, "get") else None
        vlm_text_negative = backbone_input.get("vlm_text_negative") if hasattr(backbone_input, "get") else None
        vlm_planning_text = backbone_input.get("vlm_planning_text") if hasattr(backbone_input, "get") else None
        vlm_planning_label_text = (
            backbone_input.get("vlm_planning_label_text") if hasattr(backbone_input, "get") else None
        )
        vlm_history_images = backbone_input.get("vlm_history_images") if hasattr(backbone_input, "get") else None

        if vlm_inputs is None:
            if vlm_images is None or vlm_text is None:
                raise ValueError("Qwen3VLQFormerBackbone requires vlm_inputs or vlm_images+vlm_text")
            images = self._to_pil_images(vlm_images)
            vlm_inputs = self.vlm.build_qwenvl_inputs(images=images, instructions=vlm_text)

        tokens = self._encode_vlm_tokens(vlm_inputs)

        output_dict = {
            "backbone_features": torch.empty(B, 1, 0, dtype=torch.float32, device=device),
            self.vlm_tokens_key: tokens,
        }
        text_emb = self._extract_text_embedding(vlm_inputs, device=device, dtype=tokens.dtype)
        if text_emb is not None:
            output_dict[self.vlm_text_emb_key] = text_emb

        if self.enable_planning_branch:
            planning_instructions = vlm_planning_text if vlm_planning_text is not None else vlm_text
            if vlm_images is not None:
                planning_inputs = self.vlm.build_qwenvl_inputs(
                    images=self._to_pil_images(vlm_images),
                    instructions=planning_instructions,
                )
            else:
                planning_inputs = vlm_inputs
            p_tokens, p_logits, p_labels = self._generate_planning_features(
                vlm_inputs=planning_inputs,
                planning_labels_text=vlm_planning_label_text,
                device=device,
                dtype=tokens.dtype,
            )
            if p_tokens is not None:
                output_dict[self.planning_tokens_key] = p_tokens
                output_dict[self.planning_tokens_negative_key] = p_tokens
            if p_logits is not None:
                output_dict[self.planning_logits_key] = p_logits
            if p_labels is not None:
                output_dict[self.planning_labels_key] = p_labels

        if vlm_text_negative is not None:
            images = self._to_pil_images(vlm_images)
            neg_inputs = self.vlm.build_qwenvl_inputs(images=images, instructions=vlm_text_negative)
            output_dict[self.vlm_tokens_negative_key] = self._encode_vlm_tokens(neg_inputs)
        elif "vlm_inputs_negative" in backbone_input:
            output_dict[self.vlm_tokens_negative_key] = self._encode_vlm_tokens(backbone_input["vlm_inputs_negative"])

        if vlm_history_images is not None:
            planning_instructions = vlm_planning_text if vlm_planning_text is not None else vlm_text
            hist_tokens, hist_planning_tokens, hist_mask = self._encode_history_tokens(
                history_images=vlm_history_images,
                instructions=vlm_text,
                planning_instructions=planning_instructions,
                device=device,
                dtype=tokens.dtype,
            )
            if hist_tokens is not None and hist_mask is not None:
                output_dict[self.vlm_history_tokens_key] = hist_tokens
                output_dict[self.vlm_history_mask_key] = hist_mask
                if hist_planning_tokens is not None:
                    output_dict[self.vlm_history_planning_tokens_key] = hist_planning_tokens

        return BatchFeature(data=output_dict)

    def prepare_input(self, batch: dict) -> BatchFeature:
        if not self.enable_vlm_tokens:
            data = {}
            if "action" in batch:
                data["action"] = batch["action"]
            elif "state" in batch:
                data["state"] = batch["state"]
            elif "images" in batch:
                # Keep minimal tensor for batch/device inference in forward.
                data["images"] = batch["images"]
            else:
                data = batch
            return BatchFeature(data=data)
        data = {}
        for key in (
            "vlm_inputs",
            "vlm_inputs_negative",
            "vlm_images",
            "vlm_text",
            "vlm_text_negative",
            "vlm_planning_text",
            "vlm_planning_label_text",
            "vlm_history_images",
        ):
            if key in batch:
                data[key] = batch[key]
        if not data:
            if "action" in batch:
                data["action"] = batch["action"]
            elif "state" in batch:
                data["state"] = batch["state"]
            else:
                data = batch
        return BatchFeature(data=data)

